Habitat: A Platform for Embodied AI Research

We present Habitat, a platform for research in embodied artificial intelligence (AI). Habitat enables training embodied agents (virtual robots) in highly efficient photorealistic 3D simulation. Specifically, Habitat consists of: (i) Habitat-Sim: a flexible, high-performance 3D simulator with configurable agents, sensors, and generic 3D dataset handling. Habitat-Sim is fast -- when rendering a scene from Matterport3D, it achieves several thousand frames per second (fps) running single-threaded, and can reach over 10,000 fps multi-process on a single GPU. (ii) Habitat-API: a modular high-level library for end-to-end development of embodied AI algorithms -- defining tasks (e.g., navigation, instruction following, question answering), configuring, training, and benchmarking embodied agents. These large-scale engineering contributions enable us to answer scientific questions requiring experiments that were till now impracticable or 'merely' impractical. Specifically, in the context of point-goal navigation: (1) we revisit the comparison between learning and SLAM approaches from two recent works and find evidence for the opposite conclusion -- that learning outperforms SLAM if scaled to an order of magnitude more experience than previous investigations, and (2) we conduct the first cross-dataset generalization experiments {train, test} x {Matterport3D, Gibson} for multiple sensors {blind, RGB, RGBD, D} and find that only agents with depth (D) sensors generalize across datasets. We hope that our open-source platform and these findings will advance research in embodied AI.

==> api-example_single_col.py <==
import habitat

# Load embodied AI task (PointNav)
# and a pre-specified virtual robot
config = habitat.get_config(config_file=
                            "pointnav.yaml")
env = habitat.Env(config)

observations = env.reset()

# Step through environment with random actions
while not env.episode_over:
    observations = \
        env.step(env.action_space.sample())


==> ppo_train.sh <==
# Note: parameters in {} are experiment specific.
# Note: use 8, 6 processes for Gibson, MP3D
#       respectively.

python habitat_baselines/train_ppo.py \
    --sensors {RGB_SENSOR,DEPTH_SENSOR} \
    --blind {0,1} --use-gae --lr 2.5e-4 \
    --clip-param 0.1 --use-linear-lr-decay \
    --num-processes {8,6} --num-steps 128 \
    --num-mini-batch 4 --num-updates 135000 \
    --use-linear-clip-decay \

